Real-Time Decentralized Navigation of Nonholonomic Agents Using Shifted Yielding Areas

We present a lightweight, decentralized algorithm for navigating multiple nonholonomic agents through challenging environments with narrow passages. Our key idea is to allow agents to yield to each other in large open areas instead of narrow passages, to increase the success rate of conventional decentralized algorithms. At pre-processing time, our method computes a medial axis for the freespace. A reference trajectory is then computed and projected onto the medial axis for each agent. During run time, when an agent senses other agents moving in the opposite direction, our algorithm uses the medial axis to estimate a Point of Impact (POI) as well as the available area around the POI. If the area around the POI is not large enough for yielding behaviors to be successful, we shift the POI to nearby large areas by modulating the agent's reference trajectory and traveling speed. We evaluate our method on a row of 4 environments with up to 15 robots, and we find our method incurs a marginal computational overhead of 10-30 ms on average, achieving real-time performance. Afterward, our planned reference trajectories can be tracked using local navigation algorithms to achieve up to a $100\%$ higher success rate over local navigation algorithms alone.

==> figs/draw.py <==
import matplotlib,matplotlib.pyplot as plt
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
matplotlib.rcParams['font.size'] = 15

x=[5,10,15,20,25,30]
yTruck=[32,22,14,10,7,5]
yDubin=[40,34,28,22,14,7]
yDifferential=[48,41,33,25,17,12]
plt.xlabel('#Robot')
plt.ylabel('Avg. FPS')
plt.plot(x,yTruck,label='Truck')
plt.plot(x,yDubin,label="Dubin's Car")
plt.plot(x,yDifferential,label='Differential Drive')
plt.grid()
plt.legend()
plt.savefig('Robot2FPS.pdf', bbox_inches='tight')
plt.show()
